Growable Realizations: a Powerful Approach to the Buratti-Horak-Rosa Conjecture

Label the vertices of the complete graph $K_v$ with the integers $\{ 0, 1, \ldots, v-1 \}$ and define the length of the edge between $x$ and $y$ to be $\min( |x-y| , v - |x-y| )$. Let $L$ be a multiset of size $v-1$ with underlying set contained in $\{ 1, \ldots, \lfloor v/2 \rfloor \}$. The Buratti-Horak-Rosa Conjecture is that there is a Hamiltonian path in $K_v$ whose edge lengths are exactly $L$ if and only if for any divisor $d$ of $v$ the number of multiples of $d$ appearing in $L$ is at most $v-d$. We introduce "growable realizations," which enable us to prove many new instances of the conjecture and to reprove known results in a simpler way. As examples of the new method, we give a complete solution when the underlying set is contained in $\{ 1,4,5 \}$ or in $\{ 1,2,3,4 \}$ and a partial result when the underlying set has the form $\{ 1, x, 2x \}$. We believe that for any set $U$ of positive integers there is a finite set of growable realizations that implies the truth of the Buratti-Horak-Rosa Conjecture for all but finitely many multisets with underlying set $U$.

==> anc/gap_programs_for_bhr.g <==
## GAP programs to accompany the paper "Growable Realizations: Another
## Approach to the Buratti-Horak-Rosa Conjecture"  
##
## March 26, 2021
##
## Contact Matt Ollis, matt_ollis@emerson.edu, with questions.
##
## GAP v4.10.0
##
## Necessary definitions are in the main paper.
##
## Read in the whole file.  There are two main functions:
## Hunt and XHunt.  The former finds realizations for a given
## multiset; the latter finds X-growable realizations for a given 
## multiset and set X.
##
## A multiset { 1^a1, 2^a2, ... x^ax } is, for the purposes of these
## programs, written as the list [a1,a2,...,ax] of length x.  For 
## example, the multiset { 2^9, 3, 5^4 } is [0,9,1,0,4].  The function
## Hunt takes such a multiset as its single argument and heuristically
## tries to find a realization for it.  It either runs forever, or 
## returns a list of length two containing a successful realization as
## the first element and the multiset as the second.
##
## Example:
## 
## gap>   Hunt([0,9,1,0,4]); 
## [ [ 6, 1, 14, 4, 2, 5, 3, 8, 10, 12, 7, 9, 11, 13, 0 ], [ 0, 9, 1, 0, 4 ] ]
##
## 
## XHunt works by repeatedly running Hunt on a multiset and checking the
## output for X-growability.  The input is now a triple: the multiset to be 
## realized, the set X, and a maximum number of calls to Hunt.  (Note: if
## a multiset causes Hunt to run forever, then XHunt will also run forever.)
##
## The output is a triple: the realization and multiset as with Hunt and then
## a list of pairs.  Each pair has first element x and second element a list
## [m1, m2, ..., mk] and the realization is x-growable at each of 
## m1, m2,..., mk.  It will give information on x-growability for all x at 
## most as large as the largest element of X, not just the elements of X.
##
## Example:
##
## gap> XHunt([0,9,1,0,4], [4,5], 1000); 
## [ [ 0, 13, 11, 6, 3, 1, 14, 12, 2, 4, 9, 7, 5, 10, 8 ], [ 0, 9, 1, 0, 4 ], 
##  [ [ 1, [ 11 ] ], [ 2, [ 2, 3, 4 ] ], [ 4, [ 7 ] ], [ 5, [ 8 ] ] ] ]
##
## We asked for a {4,5}-growable realization but the program in fact found 
## a {1,2,4,5}-growable realization.  It is 1-growable at 11, 2-growable 
## at 2, 3 and 4, 4-growable at 7 and 5-growable at 8.


# BDiff gives the BHR diff between two elts mod n

BDiff:= function(x,y,n)
  local d;
  d:= Minimum( AbsoluteValue(x-y), n - AbsoluteValue(x-y) );
  return d;
end;;


# AbsDiffs returns the list of absolute diffs 

AbsDiffs:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, AbsoluteValue(seq[i] - seq[i+1] ) );
  od;
  return diffs;
end;;

# DiffList returns the list of diffs (i.e. which bhr problem it
# solves), given a sequence.

DiffList:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, BDiff(seq[i], seq[i+1], Length(seq)) );
  od;
  return diffs;
end;;
  
# SDiffList Is DiffList but the result is sorted.

SDiffList:= function(seq)
  local diffs, i;
  diffs:= [];
  for i in [1..Length(seq)-1] do
    Add(diffs, BDiff(seq[i], seq[i+1], Length(seq)) );
  od;
  Sort(diffs);
  return diffs;
end;;


# DiffProfile returns a list where the i-th element is how 
# many diffs of i there are.

DiffProfile:= function(seq)
  local diffs, i, outlist;
  diffs:= SDiffList(seq);
  outlist:= [];
  for i in [1..Maximum(diffs)] do
    Add(outlist, Number(diffs, x -> x=i) );
  od;
  return outlist;
end;;


# IsStretch takes x,y m and n and returns true iff the edge 
# between x and y in K_n is stretched when embedded in K_{n+m}

IsStretch:= function(x,y,m,n)
  local init, fin, x2, y2  ;
  init:= BDiff(x,y,n);
  if x <= m then 
    x2:= x;
  else 
    x2:= x+m;
  fi;
  if y <= m then 
    y2:= y;
  else 
    y2:= y+m;
  fi;
  fin:= BDiff(x2,y2,n+m);
  if init <> fin then
    return true;
  else
    return false;
  fi;
end;;


# StretchEdges takes a realization aa and a value m and 
# returns all the edges when we embed using m.

StretchEdges:= function(aa,m)
  local  v , outlist , i  ;
  v:= Length(aa);
  outlist:= [];
  for i in [1..v-1] do
    if IsStretch(aa[i],aa[i+1],m,v) then
      Add(outlist, [aa[i],aa[i+1]]);
    fi;
  od;
  return outlist;
end;;



# XMGrowable returns true if a sequence is x-growable at m

XMGrowable:= function(seq, x,m)
  local n, y, i ;
  n:= Length(seq);
  for y in [m-x+1..m] do
    i:= Position(seq,y);
    if i=1 then
      if not( IsStretch(seq[1], seq[2],m,n) ) then
        return false;
      fi;
    elif i=n then
      if not( IsStretch(seq[n], seq[n-1],m,n) ) then
        return false;
      fi;
    else
      if IsStretch(seq[i], seq[i-1],m,n) and IsStretch(seq[i],seq[i+1],m,n) then
        return false;
      elif not( IsStretch(seq[i], seq[i-1],m,n) ) and not( IsStretch(seq[i],seq[i+1],m,n) ) then
        return false;
      fi;
    fi;
  od;
  for i in [1..n-1] do
    if not( seq[i] in [m-x+1..m] ) and not( seq[i+1] in [m-x+1..m] ) then
      if IsStretch(seq[i],seq[i+1],m,n) then
        return false;
      fi;
    fi;
  od;
  return true;
end;;


# XGrowVals returns a list of the positions at which
# a sequence in x-growable.

XGrowVals:= function(seq, x)
  local vals, m ;  
  vals:= [];
  for m in [x-1..Length(seq)-1-x] do
    if XMGrowable(seq, x,m) then
      Add(vals, m);
    fi;
  od;
  return vals;
end;;


# GrowVals takes a sequence and a max and returns all pairs [x,m] where
# the sequence is x-growable at m.

GrowVals:= function(seq, max)
  local outlist, x, xgv ;
  outlist:= [];
  for x in [1..max] do
    xgv:=  XGrowVals(seq, x);
    if xgv <> [] then
      Add(outlist, [x,xgv]);
    fi;
  od;
  return outlist;
end;;



# InitialElts takes a list of lists and returns a list of
# the first elements of the lists.

InitialElts:= function(ll)
  local outlist, i;
  outlist:= [];
  for i in [1..Length(ll)] do
    Add(outlist, ll[i][1]);
  od;
  return outlist;
end;;





# RandPerm takes a number n and returns a random permutation
# of [0..n-1].

RandPerm:= function(n)
  local elts, perm , e ;
  elts:= [0..n-1];
  perm:= [];
  while Length(perm) < n do
    e:= Random(elts);  
    Add(perm, e);
    Remove(elts, Position(elts,e));
  od;
  return perm;
end;;

# MissExtra takes a permutation and a target DiffProfile
# and returns a list with the the entry in position i
# being the number of additional occurrences of i among
# the differences (which is negative if there aren't enough).


MissExtra:= function(perm, tdp)
  local  td, mx, missext,  dp, i   ;
  td:= ShallowCopy(tdp);
  dp:= DiffProfile(perm);
  mx:= Maximum(Length(td), Length(dp)); 
  if Length(td) < mx then
    for i in [Length(td)+1..mx] do
      Add(td, 0);
    od;
  fi;
  if Length(dp) < mx then
    for i in [Length(dp)+1..mx] do
      Add(dp, 0);
    od;
  fi;
  return dp - td;
end;;
    
      
# Score sums the positive elements of a MissExtra list.  A 
# perm has a score of 0 iff it has the target diff profile.


Score:= function(ll)
  local i, sc;
  sc:= 0;
  for i in [1..Length(ll)] do
    if ll[i] > 0 then 
      sc:= sc+ll[i];
    fi;
  od;
  return sc;
end;;


# BadPos takes a perm and the MissExt list and returns the positions that 
# have an extra elt.

BadPos:= function(perm, me)
  local i, pos, diffs;
  pos:= [];
  diffs:= DiffList(perm);
  for i in [1..Length(me)] do
    if me[i] > 0 then 
      Append(pos, Positions(diffs,i));
    fi;
  od;
  return pos;
end;;

# Switch takes a perm and pos and returns the perm with the (pos+1)st
# to last elts moved to the start (no reversing).

Switch:= function(perm, pos)
  local n, outperm, i ;
  n:= Length(perm);
  outperm:= [];
  for i in [pos+1..n] do
    Add(outperm, perm[i]);
  od;
  for i in [1..pos] do
    Add(outperm, perm[i]);
  od;
  return outperm;
end;; 


# Flip takes a perm and pos and returns the perm with the first
# pos elts reversed.


Flip:= function(perm, pos)
  local n, outperm, i ;
  n:= Length(perm);
  outperm:= [];
  for i in [1..pos] do
    Add(outperm, perm[pos-i+1]);
  od;
  for i in [pos+1..n] do
    Add(outperm, perm[i]);
  od;
  return outperm;
end;; 


# Improve takes a perm and a diff profile and returns a 
# perm with a lower score, if it can find one, and the same
# perm if it can't.

Improve:= function(perm, tdp)
  local n,me,sc,pp,bps,endjoin,pos,flipdiff ;
  n:= Length(perm);
  me:= MissExtra(perm,tdp);
  sc:= Score(me);
  pp:= ShallowCopy(perm);
  bps:= BadPos(perm,me);
  endjoin:= BDiff(perm[1],perm[n],n);
  if Length(me) >= endjoin and me[endjoin] < 0 then
    pos:= Random(bps);
    return Switch(pp,pos);
  fi;
  for pos in bps do
    flipdiff:= BDiff(perm[1],perm[pos+1],n); 
    if Length(me) >= flipdiff and me[flipdiff] < 0 then
      return Flip(pp,pos);
    fi;
    flipdiff:= BDiff(perm[pos],perm[n],n);
    if Length(me) >= flipdiff and me[flipdiff] < 0 then
      return Flip( Reversed(pp) , n - pos  );
    fi;
  od;
  return pp;
end;;


# Teleport grabs three elements at random from a perm
# and cycles their positions.

Teleport:= function(perm)
  local outperm, posns, i, j, k ;
  outperm:= ShallowCopy(perm);
  posns:= [1..Length(perm)];
  i:= Random(posns);
  Remove(posns, Position(posns,i));
  j:= Random(posns);
  Remove(posns, Position(posns,j));
  k:= Random(posns);
  Remove(posns, Position(posns,k));  
  outperm[j]:= perm[i];
  outperm[k]:= perm[j];
  outperm[i]:= perm[k];
  return outperm;
end;;  



# Hunt takes a target diff profile and runs indefinitely 
# looking for a realization of it.

Hunt:= function(tdp)
  local n, old, new, c, i, j, r, me_new, s  ;
  n:= Sum(tdp)+1;
  old:= RandPerm(n);
  new:= Improve(old,tdp);
  while Score(MissExtra(new,tdp)) > 0 do
    old:= StructuralCopy(new);
    new:= StructuralCopy(Improve(new,tdp));
    me_new:= MissExtra(new,tdp);
    if Score(me_new) = 0 then
      return [new, DiffProfile(new)];
    fi;
    if old = new then
      r:= Random([1..100]);
      if r = 42 then
        new:= RandPerm(n);
      else
        new:= Teleport(new);
      fi;
    fi;
  od;
  return [new , DiffProfile(new) ];
end;;


# XHunt is Hunt, but looks for  an X-growable
# realization, upto max attempts.

XHunt:= function(tdp,X,max)
  local count, rz, gv ;
  count:= 0;
  while count < max do
    rz:= Hunt(tdp)[1];
    gv:= GrowVals(rz, Maximum(X));
    if IsSubset(InitialElts(gv), X) then
      return [rz, DiffProfile(rz), gv];
    fi;
    count:= count +1;
  od;
  return [];
end;;




 
